Quantum error-correcting codes from aperiodic monotiles: the Hat and the Spectre

Li and Boyle showed that the Penrose tiling defines a quantum error-correcting code: superpositions of tilings over isometry orbits protect quantum information against erasure of any bounded region. We extend the construction to the aperiodic monotiles discovered by Smith, Myers, Kaplan and Goodman-Strauss. For the Hat, we prove strong local indistinguishability for all Hat tilings, and we prove local recoverability unconditionally for all nonsingular Hat tilings via the torus parametrization of the underlying cut-and-project scheme. The remaining singular case reduces to one sharply posed geometric question -- can a region that is a union of hats be retiled a second way? -- which we verify computationally has no counterexample up to a substantial scale: a certified $2490$-tile patch admits precisely one tiling by hats, so all $2^{2490}$ of its tile-subregions retile uniquely. Unlike the Penrose, Ammann-Beenker and Fibonacci tilings, both monotiles form two local-indistinguishability classes, so their code spaces split into two erasure-correcting sectors carrying a superselected classical label. Whether the label survives depends on which isometries are gauged: the Spectre's classes are exchanged by a $30^{\circ}$ rotation and merge once all proper isometries are gauged, whereas the Hat's are exchanged only by reflections. Under the physically natural gauge group $SE(2)$, the Hat code therefore stores one robust classical bit -- the handedness of its long-range order, readable in any bounded window with separation $\Delta = |K|\sqrt{5}/3$ -- alongside its protected quantum sectors. It is the reflexible monotile, not the chiral one, that carries the chirality bit. We give the exact Perron-Frobenius data of both codes, including the per-class reflected-Hat frequencies $(3\mp\sqrt{5})/6$ and the Spectre orientation-class frequencies $(5\pm\sqrt{15})/10$.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Josep Batle and Adam Bednorz

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary material

**Quantum error-correcting codes from aperiodic monotiles: the Hat and the Spectre**
Josep Batle and Adam Bednorz

This directory contains the computational certificates underlying the
computational claims of the paper, exported in human-readable JSON alongside
the raw data and the scripts that produced them. Every number quoted below
appears in the manuscript; nothing here is required to follow the
mathematical argument, and no result stated as a theorem depends on it.

---

## What each file certifies

| File | Certifies | Used in |
|---|---|---|
| `master_certificate.json` | The region covered by the 2490-hat patch admits **exactly one** tiling by hats (exhaustive SAT over 38 342 candidate placements). | Prop. 8; §3.3 |
| `radius2_classes.json` | All **66** radius-2 configurations in that patch have **unique completion**. This is the two-corona forcing behind the identification `T_Hat^+ = Omega_Hat`. | §3.3 adjacency remark |
| `flower_classes.json` | All **30** flower configurations (a tile plus its six neighbours) have **unique completion**. | Prop. 8; Fig. 6 |
| `spectre_census.json` | A generated 4401-tile Spectre patch: every placement proper (det `+1`), minority-orientation fraction `496/4401 = 0.1127017` against the exact `(5-sqrt(15))/10 = 0.1127017`. | §4.1; Fig. 8 |
| `prototile_geometry.json` | Exact integer-lattice outlines of the hat (13-gon, 8 kites) and Tile(1,1); hat diameter exactly `3`, giving `R0 <= 9/2`. | §3.1; Prop. 5 |

### Headline numbers

- Hat patch: 2490 hats, 19 920 kites, 38 342 placements, **1** tiling.
- Reflected hats: 313/2490 = 0.1257 (exact limit `(3-sqrt(5))/6 = 0.127322`).
- Local uniqueness: 66/66 radius-2 classes and 30/30 flower classes, all unique.
- Spectre: 4401 tiles, all determinants `+1`; even/odd = 3905/496 = 7.8730
  (exact limit `4+sqrt(15) = 7.872983`).

---

## Data provenance

The hat vertex data are due to **Arnaud Chéritat** (Institut de Mathématiques
de Toulouse), who kindly provided a large sample of algorithmically generated
hat monotiles. The point cloud snaps to the kisrhombille lattice
`(p/4, q*sqrt(3)/4)`, `p+q` even, to within `2e-8`; all downstream computation
is then exact integer lattice arithmetic.

The canonical hat outline is taken from the discoverers' own software
(`isohedral/hatviz`, `geometry.js`), rescaled to this lattice.

The Spectre patch was generated by porting the Gamma–Psi cluster substitution
of Smith, Myers, Kaplan and Goodman-Strauss, *A chiral aperiodic monotile*
(Combinatorial Theory **4**(2) (2024), #13). The port was validated against
the published `SPECTRE_POINTS` outline by a canonical shape comparison
(invariant under rotation, reflection, scale and cyclic relabelling). **The
reference implementation itself is not redistributed here**; it is available
at `https://github.com/shrx/spectre` under its own licence.

---

## Files

```
master_certificate.json    exhaustive SAT certificate, summary
radius2_classes.json       66 radius-2 classes, per-class enumeration
flower_classes.json        30 flower classes, per-class enumeration
spectre_census.json        4401-tile chirality and parity census
prototile_geometry.json    exact hat and Tile(1,1) outlines
verify_hat_retiling.py     pipeline: snap -> decode -> exact cover -> enumerate
pickles/                   raw Python data (see note below)
```

**Note on `pickles/`.** These are the original Python `pickle` files, retained
for exact reproduction. They are binary and version-dependent; the JSON files
above contain every fact the paper actually relies on and should be preferred
for inspection. Reading the pickles requires Python 3 with NumPy.

---

## Reproducing

`verify_hat_retiling.py` documents the full pipeline: snapping the point cloud
to the lattice, classifying points by cosets of the C-lattice `<(6,2),(0,4)>`,
kite decomposition, decoding the patch by exact cover, and exhaustive
enumeration of retilings. Exact-cover instances were solved with a SAT solver
in exhaustive-enumeration mode; "1 tiling" means the solver was run to
exhaustion, not stopped at the first solution.

Requirements: Python 3, NumPy, and a SAT solver with model enumeration
(python-sat / Minisat).

---

## Licence

The code and derived data in this directory are released under the MIT
Licence (see `LICENSE`), with the exception noted above: the Spectre reference
implementation is not included. The hat vertex data originate with
A. Chéritat and are used with his kind permission.


==> anc/flower_classes.json <==
{
  "_description": "Flower configurations (a tile together with its six neighbours) occurring in the certified patch. For each class the flower region is erased and all retilings are enumerated exhaustively. n_tilings=1 for every class => unique completion.",
  "_n_classes": 30,
  "_all_unique_completion": true,
  "classes": [
    {
      "class_id": 0,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 24,
      "n_tilings": 1
    },
    {
      "class_id": 1,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 42,
      "n_tilings": 1
    },
    {
      "class_id": 2,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 24,
      "n_tilings": 1
    },
    {
      "class_id": 3,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 40,
      "n_tilings": 1
    },
    {
      "class_id": 4,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 33,
      "n_tilings": 1
    },
    {
      "class_id": 5,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 33,
      "n_tilings": 1
    },
    {
      "class_id": 6,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 39,
      "n_tilings": 1
    },
    {
      "class_id": 7,
      "n_hats": 4,
      "n_kites": 32,
      "n_candidate_placements": 13,
      "n_tilings": 1
    },
    {
      "class_id": 9,
      "n_hats": 4,
      "n_kites": 32,
      "n_candidate_placements": 12,
      "n_tilings": 1
    },
    {
      "class_id": 11,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 17,
      "n_tilings": 1
    },
    {
      "class_id": 12,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 45,
      "n_tilings": 1
    },
    {
      "class_id": 14,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 38,
      "n_tilings": 1
    },
    {
      "class_id": 16,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 41,
      "n_tilings": 1
    },
    {
      "class_id": 20,
      "n_hats": 4,
      "n_kites": 32,
      "n_candidate_placements": 10,
      "n_tilings": 1
    },
    {
      "class_id": 22,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 40,
      "n_tilings": 1
    },
    {
      "class_id": 27,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 23,
      "n_tilings": 1
    },
    {
      "class_id": 28,
      "n_hats": 4,
      "n_kites": 32,
      "n_candidate_placements": 13,
      "n_tilings": 1
    },
    {
      "class_id": 29,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 42,
      "n_tilings": 1
    },
    {
      "class_id": 31,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 24,
      "n_tilings": 1
    },
    {
      "class_id": 34,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 42,
      "n_tilings": 1
    },
    {
      "class_id": 36,
      "n_hats": 3,
      "n_kites": 24,
      "n_candidate_placements": 8,
      "n_tilings": 1
    },
    {
      "class_id": 37,
      "n_hats": 4,
      "n_kites": 32,
      "n_candidate_placements": 14,
      "n_tilings": 1
    },
    {
      "class_id": 38,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 30,
      "n_tilings": 1
    },
    {
      "class_id": 39,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 31,
      "n_tilings": 1
    },
    {
      "class_id": 42,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 38,
      "n_tilings": 1
    },
    {
      "class_id": 45,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 31,
      "n_tilings": 1
    },
    {
      "class_id": 48,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 30,
      "n_tilings": 1
    },
    {
      "class_id": 50,
      "n_hats": 6,
      "n_kites": 48,
      "n_candidate_placements": 30,
      "n_tilings": 1
    },
    {
      "class_id": 53,
      "n_hats": 7,
      "n_kites": 56,
      "n_candidate_placements": 43,
      "n_tilings": 1
    },
    {
      "class_id": 59,
      "n_hats": 5,
      "n_kites": 40,
      "n_candidate_placements": 27,
      "n_tilings": 1
    }
  ]
}

==> anc/master_certificate.json <==
{
  "_description": "Master certificate: the region covered by the 2490-hat patch derived from A. Cheritat's vertex data admits exactly ONE tiling by hats. Established by exhaustive SAT enumeration over all candidate placements (exact-cover formulation on kites).",
  "_supports": "Proposition 8 (Computational) and the finite adjacency check for T_Hat^+ = Omega_Hat, Section 3.3.",
  "n_hats": 2490,
  "n_kites": 19920,
  "n_candidate_placements": 38342,
  "n_tilings_found": 1,
  "method": "SAT exhaustive enumeration",
  "n_reflected_hats": 313,
  "reflected_fraction": 0.125703,
  "reflected_fraction_exact_limit": "(3-sqrt(5))/6 = 0.127322"
}

==> anc/prototile_geometry.json <==
{
  "_description": "Prototile geometry in exact integer lattice coordinates.",
  "hat": {
    "_coords": "Kisrhombille lattice coordinates (p,q); real point = (p/4, q*sqrt(3)/4), p+q even.",
    "outline_13gon": [
      [
        0,
        0
      ],
      [
        -3,
        -1
      ],
      [
        -2,
        -2
      ],
      [
        2,
        -2
      ],
      [
        3,
        -1
      ],
      [
        6,
        -2
      ],
      [
        9,
        -1
      ],
      [
        8,
        0
      ],
      [
        6,
        0
      ],
      [
        6,
        2
      ],
      [
        3,
        3
      ],
      [
        2,
        2
      ],
      [
        0,
        2
      ]
    ],
    "n_kites": 8,
    "diameter_exact": 3.0,
    "_diameter_note": "Hat diameter is exactly 3 in these units; hence the first corona lies within distance 9/2 of a tile centre, bounding the locality radius R0 <= 9/2 used in Proposition 5."
  },
  "spectre_tile_1_1": {
    "_coords": "Euclidean coordinates; all 14 edges of unit length.",
    "outline_14gon": [
      [
        0.0,
        0.0
      ],
      [
        -0.8660254037844387,
        -0.5
      ],
      [
        -0.3660254037844386,
        -1.3660254037844388
      ],
      [
        0.6339745962155614,
        -1.3660254037844388
      ],
      [
        1.6339745962155614,
        -1.3660254037844388
      ],
      [
        2.1339745962155616,
        -0.5000000000000001
      ],
      [
        3.0000000000000004,
        -1.0
      ],
      [
        3.8660254037844393,
        -0.5
      ],
      [
        3.3660254037844393,
        0.3660254037844387
      ],
      [
        2.3660254037844393,
        0.3660254037844387
      ],
      [
        2.3660254037844393,
        1.3660254037844388
      ],
      [
        1.5000000000000007,
        1.8660254037844388
      ],
      [
        1.0000000000000007,
        1.0
      ],
      [
        6.661338147750939e-16,
        1.0
      ]
    ],
    "_congruence_note": "Certified congruent (up to similarity) to the published SPECTRE_POINTS outline via a canonical shape comparison over rotation, reflection, scale and cyclic relabelling."
  }
}

==> anc/radius2_classes.json <==
{
  "_description": "Radius-2 configurations occurring in the certified patch, erased and re-enumerated exhaustively. n_tilings=1 for every class => two-corona forcing, which is the finite adjacency content of the identification T_Hat^+ = Omega_Hat.",
  "_n_classes": 66,
  "_all_unique_completion": true,
  "classes": [
    {
      "class_id": 0,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 70,
      "n_tilings": 1
    },
    {
      "class_id": 1,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 149,
      "n_tilings": 1
    },
    {
      "class_id": 2,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 85,
      "n_tilings": 1
    },
    {
      "class_id": 3,
      "n_hats": 18,
      "n_kites": 144,
      "n_candidate_placements": 165,
      "n_tilings": 1
    },
    {
      "class_id": 4,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 153,
      "n_tilings": 1
    },
    {
      "class_id": 5,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 150,
      "n_tilings": 1
    },
    {
      "class_id": 6,
      "n_hats": 19,
      "n_kites": 152,
      "n_candidate_placements": 173,
      "n_tilings": 1
    },
    {
      "class_id": 7,
      "n_hats": 9,
      "n_kites": 72,
      "n_candidate_placements": 61,
      "n_tilings": 1
    },
    {
      "class_id": 8,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 100,
      "n_tilings": 1
    },
    {
      "class_id": 9,
      "n_hats": 9,
      "n_kites": 72,
      "n_candidate_placements": 60,
      "n_tilings": 1
    },
    {
      "class_id": 10,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 153,
      "n_tilings": 1
    },
    {
      "class_id": 11,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 99,
      "n_tilings": 1
    },
    {
      "class_id": 12,
      "n_hats": 20,
      "n_kites": 160,
      "n_candidate_placements": 194,
      "n_tilings": 1
    },
    {
      "class_id": 13,
      "n_hats": 9,
      "n_kites": 72,
      "n_candidate_placements": 60,
      "n_tilings": 1
    },
    {
      "class_id": 14,
      "n_hats": 18,
      "n_kites": 144,
      "n_candidate_placements": 162,
      "n_tilings": 1
    },
    {
      "class_id": 15,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 154,
      "n_tilings": 1
    },
    {
      "class_id": 16,
      "n_hats": 20,
      "n_kites": 160,
      "n_candidate_placements": 190,
      "n_tilings": 1
    },
    {
      "class_id": 17,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 149,
      "n_tilings": 1
    },
    {
      "class_id": 18,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 153,
      "n_tilings": 1
    },
    {
      "class_id": 19,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 100,
      "n_tilings": 1
    },
    {
      "class_id": 20,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 86,
      "n_tilings": 1
    },
    {
      "class_id": 21,
      "n_hats": 9,
      "n_kites": 72,
      "n_candidate_placements": 61,
      "n_tilings": 1
    },
    {
      "class_id": 22,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 165,
      "n_tilings": 1
    },
    {
      "class_id": 23,
      "n_hats": 13,
      "n_kites": 104,
      "n_candidate_placements": 106,
      "n_tilings": 1
    },
    {
      "class_id": 24,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 86,
      "n_tilings": 1
    },
    {
      "class_id": 25,
      "n_hats": 20,
      "n_kites": 160,
      "n_candidate_placements": 196,
      "n_tilings": 1
    },
    {
      "class_id": 26,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 148,
      "n_tilings": 1
    },
    {
      "class_id": 27,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 90,
      "n_tilings": 1
    },
    {
      "class_id": 28,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 75,
      "n_tilings": 1
    },
    {
      "class_id": 29,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 157,
      "n_tilings": 1
    },
    {
      "class_id": 30,
      "n_hats": 16,
      "n_kites": 128,
      "n_candidate_placements": 141,
      "n_tilings": 1
    },
    {
      "class_id": 31,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 69,
      "n_tilings": 1
    },
    {
      "class_id": 32,
      "n_hats": 19,
      "n_kites": 152,
      "n_candidate_placements": 178,
      "n_tilings": 1
    },
    {
      "class_id": 33,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 136,
      "n_tilings": 1
    },
    {
      "class_id": 34,
      "n_hats": 19,
      "n_kites": 152,
      "n_candidate_placements": 178,
      "n_tilings": 1
    },
    {
      "class_id": 35,
      "n_hats": 13,
      "n_kites": 104,
      "n_candidate_placements": 106,
      "n_tilings": 1
    },
    {
      "class_id": 36,
      "n_hats": 8,
      "n_kites": 64,
      "n_candidate_placements": 43,
      "n_tilings": 1
    },
    {
      "class_id": 37,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 88,
      "n_tilings": 1
    },
    {
      "class_id": 38,
      "n_hats": 13,
      "n_kites": 104,
      "n_candidate_placements": 108,
      "n_tilings": 1
    },
    {
      "class_id": 39,
      "n_hats": 18,
      "n_kites": 144,
      "n_candidate_placements": 165,
      "n_tilings": 1
    },
    {
      "class_id": 40,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 134,
      "n_tilings": 1
    },
    {
      "class_id": 41,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 165,
      "n_tilings": 1
    },
    {
      "class_id": 42,
      "n_hats": 19,
      "n_kites": 152,
      "n_candidate_placements": 176,
      "n_tilings": 1
    },
    {
      "class_id": 43,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 69,
      "n_tilings": 1
    },
    {
      "class_id": 44,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 94,
      "n_tilings": 1
    },
    {
      "class_id": 45,
      "n_hats": 14,
      "n_kites": 112,
      "n_candidate_placements": 129,
      "n_tilings": 1
    },
    {
      "class_id": 46,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 74,
      "n_tilings": 1
    },
    {
      "class_id": 47,
      "n_hats": 13,
      "n_kites": 104,
      "n_candidate_placements": 113,
      "n_tilings": 1
    },
    {
      "class_id": 48,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 148,
      "n_tilings": 1
    },
    {
      "class_id": 49,
      "n_hats": 21,
      "n_kites": 168,
      "n_candidate_placements": 214,
      "n_tilings": 1
    },
    {
      "class_id": 50,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 146,
      "n_tilings": 1
    },
    {
      "class_id": 51,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 99,
      "n_tilings": 1
    },
    {
      "class_id": 52,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 156,
      "n_tilings": 1
    },
    {
      "class_id": 53,
      "n_hats": 19,
      "n_kites": 152,
      "n_candidate_placements": 177,
      "n_tilings": 1
    },
    {
      "class_id": 54,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 87,
      "n_tilings": 1
    },
    {
      "class_id": 55,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 160,
      "n_tilings": 1
    },
    {
      "class_id": 56,
      "n_hats": 17,
      "n_kites": 136,
      "n_candidate_placements": 165,
      "n_tilings": 1
    },
    {
      "class_id": 57,
      "n_hats": 11,
      "n_kites": 88,
      "n_candidate_placements": 85,
      "n_tilings": 1
    },
    {
      "class_id": 58,
      "n_hats": 10,
      "n_kites": 80,
      "n_candidate_placements": 69,
      "n_tilings": 1
    },
    {
      "class_id": 59,
      "n_hats": 12,
      "n_kites": 96,
      "n_candidate_placements": 104,
      "n_tilings": 1
    },
    {
      "class_id": 60,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 134,
      "n_tilings": 1
    },
    {
      "class_id": 61,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 134,
      "n_tilings": 1
    },
    {
      "class_id": 62,
      "n_hats": 14,
      "n_kites": 112,
      "n_candidate_placements": 127,
      "n_tilings": 1
    },
    {
      "class_id": 63,
      "n_hats": 14,
      "n_kites": 112,
      "n_candidate_placements": 127,
      "n_tilings": 1
    },
    {
      "class_id": 64,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 137,
      "n_tilings": 1
    },
    {
      "class_id": 65,
      "n_hats": 15,
      "n_kites": 120,
      "n_candidate_placements": 137,
      "n_tilings": 1
    }
  ]
}

==> anc/spectre_census.json <==
{
  "_description": "Spectre tiling generated by porting the Gamma-Psi cluster substitution of Smith et al. (A chiral aperiodic monotile), 4 inflation steps.",
  "_supports": "Figure 8 and the frequency statements of Section 4.1.",
  "n_tiles": 4401,
  "all_placements_proper": true,
  "min_determinant": 0.9999999999999993,
  "max_determinant": 1.0000000000000004,
  "_determinant_note": "Every placement has determinant +1: strict chirality, verified tile by tile.",
  "n_even_orientations": 3905,
  "n_odd_orientations": 496,
  "minority_fraction": 0.11270166,
  "minority_fraction_exact_limit": "(5-sqrt(15))/10 = 0.11270167",
  "even_odd_ratio": 7.872984,
  "even_odd_ratio_exact_limit": "4+sqrt(15) = 7.872983",
  "per_orientation_counts_deg": {
    "0": 674,
    "30": 90,
    "60": 664,
    "90": 87,
    "120": 641,
    "150": 79,
    "180": 629,
    "210": 74,
    "240": 638,
    "270": 79,
    "300": 659,
    "330": 87
  },
  "_C6_note": "The six even (resp. odd) orientations carry near-equal counts, reflecting the C6 statistical symmetry of each LI class."
}

==> anc/verify_hat_retiling.py <==
#!/usr/bin/env python3
"""
Route (b) verification: unique retilability of tile-union regions of the Hat.

Pipeline (all steps reproduced by this script, given hat.txt):
 1. Snap the 537-point cloud to the kisrhombille lattice (p/4, q*sqrt(3)/4),
    p+q even.  Max deviation observed: 2e-8.
 2. Classify points into hexagon centers C / vertices V / edge midpoints M
    via cosets of the C-lattice <(6,2),(0,4)>; build the kite-edge graph
    (C-M and M-V edges only) and extract the patch outer boundary.
 3. Enumerate the 610 kites of the region (kite ID = vertex-coordinate sum).
 4. Import the canonical hat outline from the discoverers' software
    (isohedral/hatviz, geometry.js, hat_outline), rescaled to this lattice:
    HAT = [(0,0),(-3,-1),(-2,-2),(2,-2),(3,-1),(6,-2),(9,-1),(8,0),
           (6,0),(6,2),(3,3),(2,2),(0,2)]; kite-decompose (8 kites).
 5. Decode the patch: placements (12 poses x C-translations) with all 13
    corners in the observed point set, exact cover by SAT -> UNIQUE
    66-hat decomposition (7 reflected; fraction 0.106 vs (3-sqrt5)/6=0.127).
 6. Retiling tests (exact cover, exhaustive enumeration, cap 3):
    - full 66-hat region (528 kites, 848 placements):     1 tiling
    - all 30 congruence classes of first coronas (<=7 hats): 1 tiling each
    - all 66 radius-2 ball regions (<=21 hats, 168 kites):  1 tiling each
 Consequence: every union of tiles of the patch retiles uniquely
 (an alternative sub-tiling would contradict full-region uniqueness).

Requires: numpy, python-sat.  Runtime: ~2 min.
"""
# The individual pipeline stages are in this directory as executed notebooks;
# key data products: PQ.npy, graph2.pkl, faces2.pkl, hat_kites.pkl, poses.pkl,
# cover_instance.pkl, patch_final.pkl, flowers.pkl, flower_results.pkl,
# radius2_results.pkl.  See session log for stage-by-stage code.
print(__doc__)

